The SU(3) spin model with chemical potential by series expansion techniques

The $SU(3)$ spin model with chemical potential corresponds to a simplified version of QCD with static quarks in the strong coupling regime. It has been studied previously as a testing ground for new methods aiming to overcome the sign problem of lattice QCD. In this work we show that the equation of state and the phase structure of the model can be determined to reasonable accuracy by a linked cluster expansion. In particular, we compute the free energy to 14-th order in the nearest neighbour coupling. The resulting predictions for the equation of state and the location of the critical end point agree with numerical determinations to ${\cal O}(1\%)$ and ${\cal O}(10\%)$, respectively. While the accuracy for the critical couplings is still limited at the current series depth, the approach is equally applicable at zero and non-zero imaginary or real chemical potential, as well as to effective QCD Hamiltonians obtained by strong coupling and hopping expansions.

==> anc/crossingFM_diag.dat <==
0.13435 1.82166
0.13159 1.94362
0.13654 1.32476
0.13604 1.36700



==> anc/crossingZM_diag.dat <==
0.13388 0.01646
0.13322 0.01681
0.13298 0.01735
0.13365 0.01639
0.13320 0.01693
0.13268 0.01733
0.13599 0.01061
0.13546 0.01107
0.13489 0.01162


==> anc/delta-s_fm.dat <==
#deltaS to order 13
0.001536210020336442 + 6.014106721163817*tau + 3.129889833151043*tau^2 + 91.15557782535298*tau^3 + 176.26645580938202*tau^4 + 2079.920925758275*tau^5 + 7511.724824327163*tau^6 + 62263.553660374804*tau^7 + 310726.4477919204*tau^8 + 2.2518385223277532*^6*tau^9 + 1.3267923285182914*^7*tau^10 + 9.227508302849543*^7*tau^11 + 5.930318812618107*^8*tau^12 + 4.1076432251646185*^9*tau^13
#[6,6] Pade-Approximant of deltaS
(0.001536210020336442 + 6.0021011852608925*tau - 43.91341559527024*tau^2 - 100.68509905743656*tau^3 + 801.2338945426949*tau^4 + 133.47044531540027*tau^5 - 851.5554249395533*tau^6)/(1. - 7.8150355381059216*tau - 27.891806456896713*tau^2 + 236.83224731566347*tau^3 + 205.30397474696596*tau^4 - 1566.8348444322817*tau^5 - 183.33032714490068*tau^6)
#singularity of approximant in plot-region (the approximant is only plotted up to this point)
0.1409344437207592


==> anc/delta-s_zm.dat <==
#deltaS to order 13
0.0176886578524276 + 6.118862536242711*tau + 3.851940641676956*tau^2 + 96.0998858938647*tau^3 + 211.05203836403922*tau^4 + 2323.743764125903*tau^5 + 9239.879503647213*tau^6 + 74504.77049823079*tau^7 + 397858.4035235942*tau^8 + 2.872519706237977*^6*tau^9 + 1.770024203973808*^7*tau^10 + 1.2396628115972821*^8*tau^11 + 8.199950261863594*^8*tau^12 + 5.735374859697754*^9*tau^13
#[6,6] Pade-Approximant of deltaS
(0.0176886578524276 + 5.978280184278696*tau - 45.26269049405305*tau^2 - 97.79548156278298*tau^3 + 822.6430989592012*tau^4 + 103.72982755897021*tau^5 - 876.4279213431703*tau^6)/(1. - 7.947598576266266*tau - 27.38296813468853*tau^2 + 241.45010826209867*tau^3 + 194.01827794246094*tau^4 - 1604.395381786118*tau^5 - 140.96606451449358*tau^6)
#singularity of approximant in plot-region (the approximant is only plotted up to this point)
0.1401468434958027


==> anc/kappa_muSq.dat <==
-1.0                  0.02561166666666666  0.004352127512939952
-0.48999999999999994  0.020086666666666666 0.0031432467291003423
-0.25                 0.01728333333333333  0.0031004408288714904
-0.09                 0.015984444444444443 0.0030338684916606648
-0.010000000000000002 0.015421111111111111 0.0031935853917377864
0.010000000000000002  0.015211111111111111 0.003073779593213268
0.09                  0.014891111111111112 0.003235433834706782
0.25                  0.01353125           0.0031070059442331295
0.48999999999999994   0.011138333333333335 0.002925687478563325
1.0                   0.008434             0.001893257510218829
1.6900000000000002    0.0083775            0.002420365416626176
2.3409                0.006823333333333334 0.0021051972723608483



==> anc/pade_chi_c.dat <==
#critical points of [5,5] Pade-Approximant of \chi
#kappa	tau
0.	0.14099637003233106
0.00025	0.14084382568754827
0.0005	0.1406927622754751
0.00075	0.1405431510823207
0.001	0.14039496423327785
0.00125	0.14024817466803585
0.0015	0.14010275611622552
0.00175	0.13995868307301945
0.002	0.13981593077494048
0.0022500000000000003	0.13967447517602632
0.0025	0.13953429292443637
0.00275	0.13939536133950875
0.003	0.1392576583893988
0.0032500000000000003	0.13912116266925567
0.0035	0.13898585338000397
0.00375	0.1388517103077434
0.004	0.13871871380376416
0.00425	0.13858684476520272
0.0045000000000000005	0.13845608461630038
0.00475	0.1383264152902995
0.005	0.13819781921194954
0.00525	0.13807027928060941
0.0055	0.13794377885394776
0.00575	0.13781830173221404
0.006	0.1376938321430678
0.00625	0.13757035472697166
0.006500000000000001	0.13744785452308522
0.00675	0.13732631695569353
0.007	0.1372057278211234
0.00725	0.13708607327513833
0.0075	0.13696733982078868
0.00775	0.13684951429672687
0.008	0.13673258386592163
0.00825	0.13661653600481086
0.0085	0.13650135849283254
0.00875	0.1363870394023508
0.009000000000000001	0.13627356708893262
0.00925	0.13616093018199027
0.0095	0.13604911757574642
0.00975	0.13593811842053805
0.01	0.1358279221144162
0.01025	0.13571851829505616
0.0105	0.1356098968319296
0.010750000000000001	0.13550204781878525
0.011	0.13539496156635533
0.01125	0.1352886285953384
0.0115	0.13518303962959277
0.01175	0.13507818558960089
0.012	0.13497405758611292
0.01225	0.1348706469140235
0.0125	0.1347679450464416
0.012750000000000001	0.13466594362894377
0.013000000000000001	0.13456463447405276
0.01325	0.13446400955581386
0.0135	0.13436406100461168
0.01375	0.13426478110212586
0.014	0.1341661622764072
0.01425	0.13406819709715256
0.0145	0.13397087827107673
0.014750000000000001	0.13387419863743605
0.015	0.1337781511636656
0.01525	0.13368272894116803
0.0155	0.1335879251811714
0.01575	0.13349373321072178
0.016	0.13340014646878962
0.01625	0.1333071585024425
0.0165	0.13321476296314233
0.01675	0.13312295360309956
0.017	0.13303172427173743
0.01725	0.13294106891223356
0.0175	0.1328509815581035
0.017750000000000002	0.13276145632988445
0.018000000000000002	0.13267248743187676
0.01825	0.13258406914894205
0.0185	0.13249619584335948
0.01875	0.13240886195172014
0.019	0.1323220619819143
0.01925	0.13223579051008566
0.0195	0.13215004217771376
0.01975	0.13206481168867001
0.02	0.13198009380631714
0.02025	0.13189588335066948
0.0205	0.13181217519553473
0.02075	0.13172896426570618
0.021	0.13164624553416554
0.02125	0.13156401401928614
0.021500000000000002	0.1314822647820621
0.021750000000000002	0.13140099292334054
0.022	0.13132019358104907
0.02225	0.13123986192742843
0.0225	0.13115999316625782
0.02275	0.13108058253006089
0.023	0.13100162527731446
0.02325	0.13092311668964096
0.0235	0.13084505206895064
0.02375	0.13076742673459787
0.024	0.13069023602047214
0.02425	0.1306134752720843
0.0245	0.13053713984358503
0.02475	0.130461225094765
0.025	0.1303857263879904
#critical points of [6,6] Pade-Approximant of \chi
#kappa	tau
0.	0.14062495407556003
0.00025	0.14047448802275722
0.0005	0.14032528487915544
0.00075	0.1401773356270762
0.001	0.1400306303025983
0.00125	0.139885158205466
0.0015	0.1397409080717029
0.00175	0.13959786821571077
0.002	0.1394560266476494
0.0022500000000000003	0.13931537117010923
0.0025	0.13917588945785703
0.00275	0.1390375691237884
0.003	0.1389003977728106
0.0032500000000000003	0.1387643630462969
0.0035	0.13862945265818855
0.00375	0.13849565442434417
0.004	0.13836295628615225
0.00425	0.13823134632921463
0.0045000000000000005	0.1381008127979679
0.00475	0.13797134410702577
0.005	0.1378429288493747
0.00525	0.13771555580230946
0.0055	0.13758921393119303
0.00575	0.1374638923915648
0.006	0.13733958052976808
0.00625	0.137216267882234
0.006500000000000001	0.13709394417395873
0.00675	0.13697259931596867
0.007	0.13685222340215994
0.00725	0.13673280670551877
0.0075	0.13661433967392972
0.00775	0.1364968129255501
0.008	0.13638021724403207
0.00825	0.13626454357330564
0.0085	0.13614978301244046
0.00875	0.13603592681016397
0.009000000000000001	0.13592296635957532
0.00925	0.13581089319258416
0.0095	0.13569969897445683
0.00975	0.13558937549853278
0.01	0.13547991468064768
0.01025	0.1353713085540063
0.0105	0.13526354926392037
0.010750000000000001	0.13515662906267745
0.011	0.13505054030455804
0.01125	0.13494527544090018
0.0115	0.13484082701551053
0.01175	0.1347371876597785
0.012	0.13463435008839766
0.01225	0.13453230709485936
0.0125	0.13443105154719426
0.012750000000000001	0.13433057638403262
0.013000000000000001	0.13423087461028188
0.01325	0.1341319392935909
0.0135	0.13403376356048374
0.01375	0.13393634059257215
0.014	0.1338396636232257
0.01425	0.13374372593406145
0.0145	0.13364852085146628
0.014750000000000001	0.13355404174365043
0.015	0.1334602820171828
0.01525	0.13336723511403345
0.0155	0.13327489450846708
0.01575	0.13318325370412484
0.016	0.13309230623101856
0.01625	0.13300204564266654
0.0165	0.13291246551319094
0.01675	0.1328235594344076
0.017	0.13273532101316507
0.01725	0.13264774386812966
0.0175	0.13256082162723348
0.017750000000000002	0.13247454792460503
0.018000000000000002	0.13238891639766998
0.01825	0.13230392068416902
0.0185	0.13221955441902358
0.01875	0.13213581123137838
0.019	0.13205268474115298
0.01925	0.13197016855598828
0.0195	0.13188825626767137
0.01975	0.13180694144859517
0.02	0.13172621764814801
0.02025	0.13164607838885295
0.0205	0.13156651716235282
0.02075	0.13148752742525532
0.021	0.1314091025947099
0.02125	0.13133123604389202
0.021500000000000002	0.13125392109712142
0.021750000000000002	0.1311771510248294
0.022	0.13110091903816473
0.02225	0.13102521828340924
0.0225	0.1309500418359933
0.02275	0.13087538269432844
0.023	0.13080123377307207
0.02325	0.13072758789614464
0.0235	0.13065443778947328
0.02375	0.13058177607290716
0.024	0.13050959525217615
0.02425	0.13043788770986067
0.0245	0.13036664569634376
0.02475	0.1302958613197706
0.025	0.13022552653560446
#critical points of [4,4] Pade-Approximant of C
#kappa	tau
0.	0.1437812022671045
0.00025	0.14377838655373343
0.0005	0.14376988808671742
0.00075	0.14375563680234926
0.001	0.14373557224028763
0.00125	0.14370964396311398
0.0015	0.14367781192304813
0.00175	0.1436400467709782
0.002	0.14359633010358247
0.0022500000000000003	0.1435466546450278
0.0025	0.14349102436051794
0.00275	0.14342945449981298
0.003	0.14336197156973196
0.0032500000000000003	0.14328861323557102
0.0035	0.14320942815228233
0.00375	0.14312447572717296
0.004	0.1430338258167434
0.00425	0.1429375583611071
0.0045000000000000005	0.14283576296017086
0.00475	0.14272853839641497
0.005	0.14261599210967668
0.00525	0.14249823962978425
0.0055	0.14237540397323928
0.00575	0.1422476150103653
0.006	0.14211500880945377
0.00625	0.14197772696443772
0.006500000000000001	0.1418359159125206
0.00675	0.14168972624798398
0.007	0.14153931203811487
0.00725	0.14138483014682623
0.0075	0.14122643957112407
0.00775	0.14106430079510307
0.008	0.1408985751656378
0.00825	0.14072942429341323
0.0085	0.14055700948238786
0.00875	0.1403814911902445
0.009000000000000001	0.14020302852184896
0.00925	0.1400217787572222
0.0095	0.13983789691504397
0.00975	0.13965153535224778
0.01	0.1394628433998457
0.01025	0.13927196703474404
0.0105	0.13907904858696438
0.010750000000000001	0.13888422648139231
0.011	0.1386876350129168
0.01125	0.13848940415361033
0.0115	0.13828965939042218
0.01175	0.13808852159172405
0.012	0.1378861069009333
0.01225	0.1376825266553819
0.0125	0.13747788732854255
0.012750000000000001	0.13727229049371276
0.013000000000000001	0.1370658328072637
0.01325	0.13685860600957156
0.0135	0.13665069694181353
0.01375	0.1364421875768313
0.014	0.13623315506236172
0.01425	0.13602367177497782
0.0145	0.13581380538318044
0.014750000000000001	0.13560361891815956
0.015	0.13539317085081115
0.01525	0.13518251517371202
0.0155	0.134971701486809
0.01575	0.134760775085679
0.016	0.13454977705129612
0.01625	0.1343387443402974
0.0165	0.1341277098748484
0.01675	0.13391670263124186
0.017	0.13370574772643767
0.01725	0.13349486650182585
0.0175	0.1332840766035035
0.017750000000000002	0.1330733920584575
0.018000000000000002	0.13286282334602886
0.01825	0.1326523774641062
0.0185	0.13244205798951597
0.01875	0.1322318651320619
0.019	0.13202179578174592
0.01925	0.13181184354864894
0.0195	0.13160199879498452
0.01975	0.13139224865882992
0.02	0.13118257706901493
0.02025	0.1309729647506357
0.0205	0.13076338922067965
0.02075	0.13055382477310773
0.021	0.13034424245285456
0.02125	0.13013461001801654
0.021500000000000002	0.12992489188955536
0.021750000000000002	0.12971504908773848
0.022	0.12950503915449085
0.02225	0.12929481606074336
0.0225	0.12908433009786424
0.02275	0.12887352775208843
0.023	0.1286623515608798
0.02325	0.12845073995006656
0.0235	0.1282386270505101
0.02375	0.1280259424930767
0.024	0.12781261118068304
0.02425	0.1275985530361574
0.0245	0.1273836827248625
0.02475	0.1271679093511577
0.025	0.1269511361281272
#critical points of [5,5] Pade-Approximant of C
#kappa	tau
0.	0.14282541036813234
0.00025	0.14282170349528533
0.0005	0.1428104897562879
0.00075	0.1427916364997217
0.001	0.1427650207094533
0.00125	0.14273052934114988
0.0015	0.14268805967174125
0.00175	0.1426375196655838
0.002	0.14257882836053665
0.0022500000000000003	0.14251191627647958
0.0025	0.14243672584796524
0.00275	0.1423532118817476
0.003	0.14226134203882074
0.0032500000000000003	0.14216109733940732
0.0035	0.14205247268799576
0.00375	0.1419354774141373
0.004	0.14181013582323038
0.00425	0.14167648775002611
0.0045000000000000005	0.14153458910606592
0.00475	0.14138451241080638
0.005	0.14122634729480513
0.00525	0.14106020096206995
0.0055	0.14088619859764648
0.00575	0.14070448370568894
0.006	0.14051521836276656
0.00625	0.14031858337099384
0.006500000000000001	0.14011477829587973
0.00675	0.13990402137448255
0.007	0.13968654928070734
0.00725	0.13946261673623855
0.0075	0.13923249595791787
0.00775	0.13899647593495362
0.008	0.13875486153255898
0.00825	0.13850797242205348
0.0085	0.1382561418412227
0.00875	0.1379997151925938
0.009000000000000001	0.13773904849126578
0.00925	0.1374745066776776
0.0095	0.1372064618142459
0.00975	0.13693529118799436
0.01	0.13666137534382214
0.01025	0.1363850960751144
0.0105	0.1361068343996055
0.010750000000000001	0.13582696854890447
0.011	0.13554587199975954
0.01125	0.1352639115741054
0.0115	0.13498144563306194
0.01175	0.13469882238765368
0.012	0.13441637834606565
0.01225	0.13413443691372817
0.0125	0.1338533071590401
0.012750000000000001	0.13357328275358477
0.013000000000000001	0.13329464109196526
0.01325	0.13301764259273446
0.0135	0.13274253017835402
0.01375	0.13246952892913194
0.014	0.13219884590326247
0.01425	0.1319306701128659
0.0145	0.1316651726440507
0.014750000000000001	0.1314025069077235
0.015	0.1311428090068738
0.01525	0.13088619820563752
0.0155	0.13063277748527957
0.01575	0.1303826341724839
0.016	0.1301358406257836
0.01625	0.12989245496675664
0.0165	0.12965252184347753
0.01675	0.12941607321468024
0.017	0.12918312914431565
0.01725	0.12895369859722441
0.0175	0.12872778022784742
0.017750000000000002	0.1285053631550121
0.018000000000000002	0.12828642771692939
0.01825	0.128070946201557
0.0185	0.1278588835484128
0.01875	0.1276501980188405
0.019	0.1274448418324539
0.01925	0.12724276176823493
0.0195	0.1270438997293325
0.01975	0.12684819327112723
0.02	0.12665557609263686
0.02025	0.1264659784916253
0.0205	0.12627932778413226
0.02075	0.12609554868939313
0.021	0.12591456368126247
0.02125	0.1257362933074364
0.021500000000000002	0.12556065647787065
0.021750000000000002	0.12538757072381107
0.022	0.12521695242890496
0.02225	0.12504871703391576
0.0225	0.124882779216449
0.02275	0.12471905304712805
0.023	0.12455745212361898
0.02325	0.12439788968376085
0.0235	0.12424027869907765
0.02375	0.12408453194979462
0.024	0.12393056208244559
0.02425	0.12377828165101527
0.0245	0.12362760314251994
0.02475	0.12347843898777994
0.025	0.12333070155807345


==> anc/pade_sim.dat <==
#critical points of [5,5] Pade-Approximant of \chi
#kappa	tau
0.	0.14099637003233106
0.00025	0.14084382568754827
0.0005	0.1406927622754751
0.00075	0.1405431510823207
0.001	0.14039496423327785
0.00125	0.14024817466803585
0.0015	0.14010275611622552
0.00175	0.13995868307301945
0.002	0.13981593077494048
0.0022500000000000003	0.13967447517602632
0.0025	0.13953429292443637
0.00275	0.13939536133950875
0.003	0.1392576583893988
0.0032500000000000003	0.13912116266925567
0.0035	0.13898585338000397
0.00375	0.1388517103077434
0.004	0.13871871380376416
0.00425	0.13858684476520272
0.0045000000000000005	0.13845608461630038
0.00475	0.1383264152902995
0.005	0.13819781921194954
0.00525	0.13807027928060941
0.0055	0.13794377885394776
0.00575	0.13781830173221404
0.006	0.1376938321430678
0.00625	0.13757035472697166
0.006500000000000001	0.13744785452308522
0.00675	0.13732631695569353
0.007	0.1372057278211234
0.00725	0.13708607327513833
0.0075	0.13696733982078868
0.00775	0.13684951429672687
0.008	0.13673258386592163
0.00825	0.13661653600481086
0.0085	0.13650135849283254
0.00875	0.1363870394023508
0.009000000000000001	0.13627356708893262
0.00925	0.13616093018199027
0.0095	0.13604911757574642
0.00975	0.13593811842053805
0.01	0.1358279221144162
0.01025	0.13571851829505616
0.0105	0.1356098968319296
0.010750000000000001	0.13550204781878525
0.011	0.13539496156635533
0.01125	0.1352886285953384
0.0115	0.13518303962959277
0.01175	0.13507818558960089
0.012	0.13497405758611292
0.01225	0.1348706469140235
0.0125	0.1347679450464416
0.012750000000000001	0.13466594362894377
0.013000000000000001	0.13456463447405276
0.01325	0.13446400955581386
0.0135	0.13436406100461168
0.01375	0.13426478110212586
0.014	0.1341661622764072
0.01425	0.13406819709715256
0.0145	0.13397087827107673
0.014750000000000001	0.13387419863743605
0.015	0.1337781511636656
0.01525	0.13368272894116803
0.0155	0.1335879251811714
0.01575	0.13349373321072178
0.016	0.13340014646878962
0.01625	0.1333071585024425
0.0165	0.13321476296314233
0.01675	0.13312295360309956
0.017	0.13303172427173743
0.01725	0.13294106891223356
0.0175	0.1328509815581035
0.017750000000000002	0.13276145632988445
0.018000000000000002	0.13267248743187676
0.01825	0.13258406914894205
0.0185	0.13249619584335948
0.01875	0.13240886195172014
0.019	0.1323220619819143
0.01925	0.13223579051008566
0.0195	0.13215004217771376
0.01975	0.13206481168867001
0.02	0.13198009380631714
0.02025	0.13189588335066948
0.0205	0.13181217519553473
0.02075	0.13172896426570618
0.021	0.13164624553416554
0.02125	0.13156401401928614
0.021500000000000002	0.1314822647820621
0.021750000000000002	0.13140099292334054
0.022	0.13132019358104907
0.02225	0.13123986192742843
0.0225	0.13115999316625782
0.02275	0.13108058253006089
0.023	0.13100162527731446
0.02325	0.13092311668964096
0.0235	0.13084505206895064
0.02375	0.13076742673459787
0.024	0.13069023602047214
0.02425	0.1306134752720843
0.0245	0.13053713984358503
0.02475	0.130461225094765
0.025	0.1303857263879904
#critical points of [6,6] Pade-Approximant of \chi
#kappa	tau
0.	0.14062495407556003
0.00025	0.14047448802275722
0.0005	0.14032528487915544
0.00075	0.1401773356270762
0.001	0.1400306303025983
0.00125	0.139885158205466
0.0015	0.1397409080717029
0.00175	0.13959786821571077
0.002	0.1394560266476494
0.0022500000000000003	0.13931537117010923
0.0025	0.13917588945785703
0.00275	0.1390375691237884
0.003	0.1389003977728106
0.0032500000000000003	0.1387643630462969
0.0035	0.13862945265818855
0.00375	0.13849565442434417
0.004	0.13836295628615225
0.00425	0.13823134632921463
0.0045000000000000005	0.1381008127979679
0.00475	0.13797134410702577
0.005	0.1378429288493747
0.00525	0.13771555580230946
0.0055	0.13758921393119303
0.00575	0.1374638923915648
0.006	0.13733958052976808
0.00625	0.137216267882234
0.006500000000000001	0.13709394417395873
0.00675	0.13697259931596867
0.007	0.13685222340215994
0.00725	0.13673280670551877
0.0075	0.13661433967392972
0.00775	0.1364968129255501
0.008	0.13638021724403207
0.00825	0.13626454357330564
0.0085	0.13614978301244046
0.00875	0.13603592681016397
0.009000000000000001	0.13592296635957532
0.00925	0.13581089319258416
0.0095	0.13569969897445683
0.00975	0.13558937549853278
0.01	0.13547991468064768
0.01025	0.1353713085540063
0.0105	0.13526354926392037
0.010750000000000001	0.13515662906267745
0.011	0.13505054030455804
0.01125	0.13494527544090018
0.0115	0.13484082701551053
0.01175	0.1347371876597785
0.012	0.13463435008839766
0.01225	0.13453230709485936
0.0125	0.13443105154719426
0.012750000000000001	0.13433057638403262
0.013000000000000001	0.13423087461028188
0.01325	0.1341319392935909
0.0135	0.13403376356048374
0.01375	0.13393634059257215
0.014	0.1338396636232257
0.01425	0.13374372593406145
0.0145	0.13364852085146628
0.014750000000000001	0.13355404174365043
0.015	0.1334602820171828
0.01525	0.13336723511403345
0.0155	0.13327489450846708
0.01575	0.13318325370412484
0.016	0.13309230623101856
0.01625	0.13300204564266654
0.0165	0.13291246551319094
0.01675	0.1328235594344076
0.017	0.13273532101316507
0.01725	0.13264774386812966
0.0175	0.13256082162723348
0.017750000000000002	0.13247454792460503
0.018000000000000002	0.13238891639766998
0.01825	0.13230392068416902
0.0185	0.13221955441902358
0.01875	0.13213581123137838
0.019	0.13205268474115298
0.01925	0.13197016855598828
0.0195	0.13188825626767137
0.01975	0.13180694144859517
0.02	0.13172621764814801
0.02025	0.13164607838885295
0.0205	0.13156651716235282
0.02075	0.13148752742525532
0.021	0.1314091025947099
0.02125	0.13133123604389202
0.021500000000000002	0.13125392109712142
0.021750000000000002	0.1311771510248294
0.022	0.13110091903816473
0.02225	0.13102521828340924
0.0225	0.1309500418359933
0.02275	0.13087538269432844
0.023	0.13080123377307207
0.02325	0.13072758789614464
0.0235	0.13065443778947328
0.02375	0.13058177607290716
0.024	0.13050959525217615
0.02425	0.13043788770986067
0.0245	0.13036664569634376
0.02475	0.1302958613197706
0.025	0.13022552653560446
#critical points of [6,7] Pade-Approximant of \chi
#kappa	tau
0.	0.14040009763018615
0.00025	0.14025439152535696
0.0005	0.14010930357886953
0.00075	0.13996490426106073
0.001	0.1398212516597339
0.00125	0.13967839374168523
0.0015	0.1395363701555924
0.00175	0.1393952136820159
0.002	0.1392549514041161
0.0022500000000000003	0.13911560566059716
0.0025	0.13897719482401222
0.00275	0.13883973394007001
0.003	0.1387032352546294
0.0032500000000000003	0.13856770865055512
0.0035	0.1384331620093215
0.00375	0.13829960151318088
0.004	0.13816703189706497
0.00425	0.13803545665912798
0.0045000000000000005	0.13790487823715555
0.00475	0.13777529815697565
0.005	0.13764671715621793
0.00525	0.13751913528910015
0.0055	0.13739255201404071
0.00575	0.1372669662668855
0.006	0.13714237652311814
0.00625	0.13701878084933045
0.006500000000000001	0.1368961769468431
0.00675	0.1367745621877182
0.007	0.13665393364517514
0.00725	0.1365342881188637
0.0075	0.1364156221558646
0.00775	0.1362979320680496
0.008	0.13618121394691132
0.00825	0.13606546367535596
0.0085	0.13595067693785726
0.00875	0.13583684922874886
0.009000000000000001	0.1357239758595398
0.00925	0.1356120519646702
0.0095	0.13550107250626472
0.00975	0.13539103227937616
0.01	0.1352819259151703
0.01025	0.1351737478847348
0.0105	0.13506649250221747
0.010750000000000001	0.13496015392839827
0.011	0.1348547261730172
0.01125	0.13475020309833252
0.0115	0.13464657842158279
0.01175	0.1345438457185367
0.012	0.1344419984263206
0.01225	0.1343410298465112
0.0125	0.13424093314875057
0.012750000000000001	0.13414170137369416
0.013000000000000001	0.13404332743700387
0.01325	0.13394580413242674
0.0135	0.13384912413600775
0.01375	0.13375328000909942
0.014	0.13365826420290047
0.01425	0.13356406906180676
0.0145	0.133470686827251
0.014750000000000001	0.1333781096417236
0.015	0.13328632955232123
0.01525	0.13319533851483067
0.0155	0.1331051283970823
0.01575	0.13301569098254967
0.016	0.13292701797394232
0.01625	0.13283910099643506
0.0165	0.1327519316009369
0.01675	0.13266550126673365
0.017	0.1325798014045521
0.01725	0.13249482335907295
0.0175	0.13241055841109783
0.017750000000000002	0.13232699777964446
0.018000000000000002	0.1322441326235212
0.01825	0.13216195404333747
0.0185	0.13208045308185343
0.01875	0.1319996207253637
0.019	0.13191944790406918
0.01925	0.13183992549181592
0.0195	0.1317610443063248
0.01975	0.1316827951084134
0.02	0.13160516860031282
0.02025	0.13152815542520407
0.0205	0.1314517461643595
0.02075	0.13137593133539802
0.021	0.13130070138922878
0.02125	0.1312260467066259
0.021500000000000002	0.1311519575945949
0.021750000000000002	0.1310784242819269
0.022	0.13100543691483602
0.02225	0.13093298555076296
0.0225	0.13086106015322047
0.02275	0.13078965058501876
0.023	0.13071874660100707
0.02325	0.1306483378408372
0.0235	0.13057841382023755
0.02375	0.13050896392211722
0.024	0.1304399773870965
0.02425	0.13037144330285727
0.0245	0.13030335059330392
0.02475	0.13023568800655821
0.025	0.13016844410204897
#critical points of [7,6] Pade-Approximant of \chi
#kappa	tau
0.	0.14049568770138973
0.00025	0.14034777450747277
0.0005	0.14020082708458456
0.00075	0.1400548713005911
0.001	0.13990992746517944
0.00125	0.1397660112949268
0.0015	0.13962313469680562
0.00175	0.13948130640861603
0.002	0.13934053252450349
0.0022500000000000003	0.13920081692862846
0.0025	0.13906216165426172
0.00275	0.13892456718262908
0.003	0.13878803269201556
0.0032500000000000003	0.1386525562666735
0.0035	0.1385181350717155
0.00375	0.13838476550068768
0.004	0.13825244329991315
0.00425	0.13812116367339428
0.0045000000000000005	0.13799092137162727
0.00475	0.1378617107670737
0.005	0.13773352591770044
0.00525	0.13760636062129702
0.0055	0.13748020846133496
0.00575	0.13735506284586838
0.006	0.13723091704069867
0.00625	0.1371077641971999
0.006500000000000001	0.1369855973761836
0.00675	0.13686440956778395
0.007	0.13674419370838717
0.00725	0.13662494269480263
0.0075	0.13650664939617763
0.00775	0.13638930666384186
0.008	0.13627290733969993
0.00825	0.13615744426288132
0.0085	0.13604291027542076
0.00875	0.13592929822666794
0.009000000000000001	0.13581660097708864
0.00925	0.13570481140100016
0.0095	0.135593922388733
0.00975	0.13548392684856608
0.01	0.13537481770761342
0.01025	0.13526658791282323
0.0105	0.13515923043138384
0.010750000000000001	0.13505273825099945
0.011	0.13494710437971918
0.01125	0.13484232184578154
0.0115	0.13473838369724545
0.01175	0.1346352830013462
0.012	0.13453301284397556
0.01225	0.13443156632877135
0.0125	0.1343309365763884
0.012750000000000001	0.13423111672357302
0.013000000000000001	0.13413209992206646
0.01325	0.13403387933774816
0.0135	0.13393644814953654
0.01375	0.1338397995480095
0.014	0.13374392673454188
0.01425	0.1336488229199081
0.0145	0.1335544813228941
0.014750000000000001	0.13346089516922044
0.015	0.13336805768990728
0.01525	0.13327596211995552
0.0155	0.1331846016967308
0.01575	0.13309396965842046
0.016	0.13300405924231873
0.01625	0.13291486368307542
0.0165	0.13282637621084792
0.01675	0.13273859004923422
0.017	0.13265149841338847
0.01725	0.13256509450754306
0.0175	0.1324793715229233
0.017750000000000002	0.1323943226351477
0.018000000000000002	0.1323099410015694
0.01825	0.13222621975865045
0.0185	0.13214315201872887
0.01875	0.1320607308671504
0.019	0.1319789493586781
0.01925	0.1318978005140889
0.0195	0.1318172773163323
0.01975	0.13173737270651348
0.02	0.13165807957951525
0.02025	0.1315793907796673
0.0205	0.13150129909567765
0.02075	0.1314237972556851
0.021	0.1313468779217082
0.02125	0.13127053368389718
0.021500000000000002	0.13119475705439237
0.021750000000000002	0.1311195404608061
0.022	0.13104487623939948
0.02225	0.13097075662756086
0.0225	0.13089717375622326
0.02275	0.1308241196416235
0.023	0.13075158617645466
0.02325	0.13067956512076334
0.0235	0.13060804809214277
0.02375	0.13053702655524374
0.024	0.13046649181100192
0.02425	0.13039643498478426
0.0245	0.13032684701432218
0.02475	0.13025771863654956
0.025	0.13018904037371998

#critical points simulation 16x16x16
#kappa	tau	deltaTau
0.	0.13685	0.00005
0.0005	0.13675	0.00005
0.001	0.1366	0.0001
0.0015	0.13645	0.00015
0.002	0.13645	0.00015
0.0025	0.13625	0.00015
0.003	0.13625	0.00005
0.0035	0.13615	0.00005
0.004	0.13605	0.00005
0.0045	0.1359	0.0001
0.005	0.13575	0.00015
0.0055	0.13575	0.00005
0.006	0.13565	0.00015
0.0065	0.13545	0.00015
0.007	0.1353	0.0001
0.0075	0.1352	0.0001
0.008	0.13515	0.00005
0.0085	0.13505	0.00005
0.009	0.13485	0.00005
0.0095	0.13475	0.00005
0.01	0.13465	0.00005
0.0105	0.13445	0.00005
0.011	0.13435	0.00005
0.0115	0.13425	0.00005
0.012	0.13405	0.00005
0.0125	0.13395	0.00005
0.013	0.13385	0.00005
0.0135	0.1337	0.0001
0.014	0.13355	0.00005
0.0145	0.13345	0.00005
0.015	0.13335	0.00005
0.0155	0.13315	0.00005
0.016	0.13305	0.00005
#critical endpoint simulation (from Nucl. Phys. B 862 (2012) 737)
#kappa	deltaKappa	tau	deltaTau
0.016	0.002	0.1331	0.0001

==> anc/ratio_lin.dat <==
#1/n	1/r_n
1/2	6.461631585779135
1/3	6.7268854791897335
1/4	6.864244404600715
1/5	7.0027124201467705
1/6	7.063524426244927
1/7	7.137712661208299
1/8	7.173092419418592
1/9	7.216527223162624
1/10	7.240751614133701
1/11	7.268246393403584
1/12	7.286170987646294
1/13	7.304922867295834
1/14	7.318749433718396
#linear fit
7.50219261940074 - 2.5841625617587276*(1/n)

==> anc/ratio_quad.dat <==
#1/n	1/r_n
1/2	7.273355924234959
1/3	7.680523228573773
1/4	7.872560664564296
1/5	8.025706338111272
1/6	8.088468803013047
1/7	8.147725329058476
1/8	8.173211477078278
1/9	8.19766625301937
1/10	8.208682827837734
1/11	8.218260442286503
1/12	8.221972982962365
1/13	8.2242443040997
1/14	8.223623827464086
#linear fit
8.311719772761498 - 1.0958233803883304*(1/n)
#quadratic fit
8.180334839668308 + 1.5090761997164948*(1/n) - 12.25561140989174*(1/n)^2

==> anc/ratio_sim.dat <==
#critical points ratio method for \chi
#kappa	tau	deltaTau
0.	0.14107596537523365	0.00013505230466484552
0.00025	0.1409224154787563	0.00013463954636543096
0.0005	0.14077019244166758	0.00013421667152123395
0.00075	0.1406192760314204	0.00013378400720553962
0.001	0.14046964646367155	0.00013334187694950816
0.00125	0.1403212843898769	0.00013289060031614064
0.0015	0.14017417088530584	0.0001324304925354597
0.00175	0.14002828743745036	0.00013196186419489608
0.002	0.13988361593481505	0.000131485020979219
0.0022500000000000003	0.1397401386560752	0.00013100026345488902
0.0025	0.13959783825958147	0.00013050788689381032
0.00275	0.13945669777321307	0.00013000818113284573
0.003	0.13931670058454868	0.00012950143046490392
0.0032500000000000003	0.13917783043135964	0.00012898791355819839
0.0035	0.1390400713923934	0.00012846790340116654
0.00375	0.13890340787846722	0.00012794166726920464
0.004	0.1387678246238226	0.00012740946671183084
0.00425	0.13863330667775928	0.000126871557557251
0.0045000000000000005	0.13849983939653895	0.0001263281899326063
0.00475	0.1383674084355161	0.00012577960829811274
0.005	0.13823599974153822	0.00012522605149331567
0.00525	0.13810559954555784	0.00012466775279383613
0.0055	0.1379761943554808	0.00012410493997756789
0.00575	0.1378477709492315	0.00012353783539914565
0.006	0.13772031636802007	0.0001229666560708803
0.00625	0.13759381790982048	0.00012239161375041108
0.006500000000000001	0.13746826312303673	0.00012181291503307601
0.00675	0.1373436398003614	0.00012123076144875122
0.007	0.13721993597281446	0.00012064534956233997
0.00725	0.13709713990395697	0.00012005687107748131
0.0075	0.13697524008427417	0.0001194655129422989
0.00775	0.13685422522572482	0.00011887145745774486
0.008	0.136734084256446	0.00011827488238674855
0.00825	0.13661480631560935	0.00011767596106501688
0.0085	0.136496380748429	0.00011707486251229249
0.00875	0.13637879710131026	0.00011647175154405609
0.009000000000000001	0.13626204511713452	0.00011586678888367286
0.00925	0.13614611473068033	0.00011526013127378942
0.0095	0.13603099606417265	0.0001146519315882999
0.00975	0.13591667942295588	0.00011404233894296567
0.01	0.1358031552912877	0.00011343149880578551
0.01025	0.1356904143282538	0.00011281955310664393
0.0105	0.13557844736378627	0.00011220664034559957
0.010750000000000001	0.13546724539480146	0.00011159289570043807
0.011	0.13535679958143923	0.00011097845113294813
0.01125	0.1352471012434047	0.00011036343549408745
0.0115	0.1351381418564085	0.00010974797462759422
0.01175	0.13502991304870515	0.00010913219147259956
0.012	0.13492240659772292	0.00010851620616450508
0.01225	0.13481561442678505	0.00010790013613469485
0.0125	0.13470952860192026	0.00010728409620869295
0.012750000000000001	0.13460414132875037	0.00010666819870282229
0.013000000000000001	0.13449944494947016	0.00010605255351944787
0.01325	0.13439543193989925	0.0001054372682407212
0.0135	0.13429209490661353	0.00010482244822079823
0.01375	0.13418942658415442	0.00010420819667668335
0.014	0.13408741983230332	0.00010359461477743581
0.01425	0.13398606763343607	0.00010298180173216875
0.0145	0.1338853630899335	0.00010236985487614703
0.014750000000000001	0.133785299421672	0.00010175886975616333
0.015	0.13368586996356785	0.00010114894021373555
0.01525	0.13358706816318627	0.00010054015846755471
0.0155	0.1334888875784157	0.00009993261519412877
0.01575	0.1333913218751924	0.00009932639960724687
0.016	0.13329436482528997	0.00009872159953622228
0.01625	0.13319801030415876	0.00009811830150270595
0.0165	0.13310225228882416	0.00009751659079619557
0.01675	0.1330070848558284	0.00009691655154848988
0.017	0.1329125021792347	0.00009631826680675526
0.01725	0.1328184985286723	0.00009572181860534323
0.0175	0.13272506826742433	0.000095127288036706
0.017750000000000002	0.13263220585058397	0.00009453475532086864
0.018000000000000002	0.13253990582322717	0.0000939442998739437
0.01825	0.13244816281864977	0.00009335600037539693
0.0185	0.13235697155663909	0.00009276993483435525
0.01875	0.13226632684178868	0.0000921861806548463
0.019	0.13217622356185052	0.00009160481469971948
0.01925	0.1320866566861345	0.00009102591335392873
0.0195	0.1319976212639328	0.00009044955258638576
0.01975	0.13190911242299488	0.0000898758080110501
0.02	0.13182112536803117	0.00008930475494683954
0.02025	0.13173365537925014	0.00008873646847655514
0.0205	0.13164669781093624	0.00008817102350493211
0.02075	0.1315602480900542	0.0000876084948154554
0.021	0.1314743017148903	0.00008704895712620397
0.02125	0.13138885425372346	0.00008649248514475127
0.021500000000000002	0.13130390134352368	0.00008593915362194171
0.021750000000000002	0.13121943868868854	0.00008538903740466786
0.022	0.13113546205979976	0.00008484221148746807
0.02225	0.13105196729241073	0.00008429875106306939
0.0225	0.1309689502858659	0.0000837587315719035
0.02275	0.1308864070021414	0.00008322222875023488
0.023	0.13080433346471262	0.0000826893186773453
0.02325	0.13072272575745028	0.00008216007782121948
0.0235	0.13064158002353893	0.00008163458308328708
0.02375	0.1305608924644175	0.0000811129118414855
0.024	0.13048065933874936	0.0000805951419920875
0.02425	0.13040087696140645	0.00008008135199036315
0.0245	0.13032154170248678	0.00007957162088900738
0.02475	0.13024264998634175	0.00007906602837597088
0.025	0.1301641982906336	0.00007856465480979291
#critical points simulation 16x16x16
#kappa	tau	deltaTau
0.	0.13685	0.00005
0.0005	0.13675	0.00005
0.001	0.1366	0.0001
0.0015	0.13645	0.00015
0.002	0.13645	0.00015
0.0025	0.13625	0.00015
0.003	0.13625	0.00005
0.0035	0.13615	0.00005
0.004	0.13605	0.00005
0.0045	0.1359	0.0001
0.005	0.13575	0.00015
0.0055	0.13575	0.00005
0.006	0.13565	0.00015
0.0065	0.13545	0.00015
0.007	0.1353	0.0001
0.0075	0.1352	0.0001
0.008	0.13515	0.00005
0.0085	0.13505	0.00005
0.009	0.13485	0.00005
0.0095	0.13475	0.00005
0.01	0.13465	0.00005
0.0105	0.13445	0.00005
0.011	0.13435	0.00005
0.0115	0.13425	0.00005
0.012	0.13405	0.00005
0.0125	0.13395	0.00005
0.013	0.13385	0.00005
0.0135	0.1337	0.0001
0.014	0.13355	0.00005
0.0145	0.13345	0.00005
0.015	0.13335	0.00005
0.0155	0.13315	0.00005
0.016	0.13305	0.00005
#critical endpoint simulation (from Nucl. Phys. B 862 (2012) 737)
#kappa	deltaKappa	tau	deltaTau
0.016	0.002	0.1331	0.0001
